KaMPIng: Flexible and (Near) Zero-Overhead C++ Bindings for MPI

The Message-Passing Interface (MPI) and C++ form the backbone of high-performance computing, but MPI only provides C and Fortran bindings. While this offers great language interoperability, high-level programming languages like C++ make software development quicker and less error-prone. We propose novel C++ language bindings that cover all abstraction levels from low-level MPI calls to convenient STL-style bindings, where most parameters are inferred from a small subset of parameters, by bringing named parameters to C++. This enables rapid prototyping and fine-tuning runtime behavior and memory management. A flexible type system and additional safety guarantees help to prevent programming errors. By exploiting C++'s template metaprogramming capabilities, this has (near) zero overhead, as only required code paths are generated at compile time. We demonstrate that our library is a strong foundation for a future distributed standard library using multiple application benchmarks, ranging from text-book sorting algorithms to phylogenetic interference.

==> code/bfs/bfs.hpp <==
#include <limits>
#include <vector>

namespace bfs_benchmark {
using VId = size_t;
using VBuf = std::vector<VId>;
constexpr VId undef = std::numeric_limits<VId>::max();

bool is_empty(auto &frontier, Communicator const& comm) {
  return comm.allreduce_single(send_buf(frontier.empty()),
                               op(std::logical_and<>{}));
}
VBuf exchange(auto frontier, Communicator const &comm) {
  return with_flattened(frontier, comm.size()).call(
    [&](auto... flattened) {
      return comm.alltoallv(std::move(flattened)...);
    });
}
vector<size_t> bfs(Graph const &g, VId s, MPI_Comm _comm) {
  Communicator comm(_comm);
  VBuf frontier;
  std::unordered_map<int, VBuf> next_frontier;
  if (g.is_local(s)) {
    frontier.push_back(s);
  }
  std::vector<size_t> dist(g.local_size(), undef);
  size_t level = 0;
  while(!is_empty(frontier, comm)) {
    next_frontier = expand_frontier(g, frontier, dist, level);
    frontier = exchange(std::move(next_frontier), comm);
    next_frontier.clear();
    ++level;
  }
  return dist;
}
}  // namespace bfs_benchmark


==> sorting_kamping.cpp <==
#include <mpi.h>
#include <vector>
#include <random>
template<typename T>
void sort(std::vector<T>& data, MPI_Comm comm_) {
  using namespace std;
  Communicator comm(comm_);
  const size_t num_samples = 16 * log2(comm.size()) + 1;
  vector<T> lsamples(num_samples);
  sample(data.begin(), data.end(), lsamples.begin(),
        num_samples, mt19937{random_device{}()});
  auto gsamples = comm.allgather(send_buf(lsamples));
  sort(gsamples.begin(), gsamples.end());
  for (size_t i = 0; i < comm.size() - 1; i++) {
    gsamples[i] = gsamples[num_samples * (i + 1)];
  }
  gsamples.resize(comm.size() - 1);
  vector<vector<T>> buckets = build_buckets(data, gsamples);
  data.clear();
  vector<int> scounts;
  for (auto &bucket : buckets) {
    data.insert(data.end(), bucket.begin(), bucket.end());
    scounts.push_back(bucket.size());
  }
  data = comm.alltoallv(
    send_buf(data), send_counts(scounts)
  );
  sort(data.begin(), data.end());
}

